Sharpen the Spec, Cut the Code: A Case for Generative File System with SYSSPEC

File systems are critical OS components that require constant evolution to support new hardware and emerging application needs. However, the traditional paradigm of developing features, fixing bugs, and maintaining the system incurs significant overhead, especially as systems grow in complexity. This paper proposes a new paradigm, generative file systems, which leverages Large Language Models (LLMs) to generate and evolve a file system from prompts, effectively addressing the need for robust evolution. Despite the widespread success of LLMs in code generation, attempts to create a functional file system have thus far been unsuccessful, mainly due to the ambiguity of natural language prompts. This paper introduces SYSSPEC, a framework for developing generative file systems. Its key insight is to replace ambiguous natural language with principles adapted from formal methods. Instead of imprecise prompts, SYSSPEC employs a multi-part specification that accurately describes a file system's functionality, modularity, and concurrency. The specification acts as an unambiguous blueprint, guiding LLMs to generate expected code flexibly. To manage evolution, we develop a DAG-structured patch that operates on the specification itself, enabling new features to be added without violating existing invariants. Moreover, the SYSSPEC toolchain features a set of LLM-based agents with mechanisms to mitigate hallucination during construction and evolution. We demonstrate our approach by generating SPECFS, a concurrent file system. SPECFS demonstrates equivalent level of correctness to that of a manually-coded baseline across hundreds of regression tests. We further confirm its evolvability by seamlessly integrating 10 real-world features from Ext4. Our work shows that a specification-guided approach makes generating and evolving complex systems not only feasible but also highly effective.

==> figs-motiv/motivation-bug-type.py <==
import sqlite3
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
from collections import Counter
import numpy as np
import os

def extract_bug_type_from_tags(tags):
    """Extract the first bug type from tags string before first comma"""
    if pd.isna(tags) or tags == '':
        return 'other'
    
    # Split by comma and get first element
    first_tag = tags.split(',')[0].strip().lower()
    
    # Check if it's one of the expected types
    valid_types = ['sem', 'mem', 'concurrency', 'error_handling']
    if first_tag in valid_types:
        return first_tag
    else:
        return 'other'

def load_bug_data(db_path, csv_path):
    """Load bug commits from database or CSV cache and extract bug types"""
    
    # Check if CSV cache exists
    if os.path.exists(csv_path):
        print(f"Loading bug commit data from CSV cache: {csv_path}")
        df = pd.read_csv(csv_path)
        print(f"Loaded {len(df)} bug commits from cache.")
        return df
    
    # If no cache, query from database
    print("CSV cache not found. Loading bug commit data from database...")
    conn = sqlite3.connect(db_path)
    
    # Query commits with patch_type='bug'
    query = """
    SELECT commit_id, tags 
    FROM commits 
    WHERE patch_type = 'bug'
    """
    
    df = pd.read_sql_query(query, conn)
    conn.close()
    
    # Extract bug types from tags
    df['bug_type'] = df['tags'].apply(extract_bug_type_from_tags)
    
    # Save to CSV cache
    try:
        # Ensure directory exists
        os.makedirs(os.path.dirname(csv_path), exist_ok=True)
        df.to_csv(csv_path, index=False)
        print(f"Bug commit data cached to: {csv_path}")
    except Exception as e:
        print(f"Warning: Could not save cache file: {str(e)}")
    
    return df

def create_bug_type_pie_chart(df, output_path='/home/zhb/fs-patch/draw/motivation-bug-type.pdf'):
    """Create a beautiful pie chart showing bug type distribution"""
    
    # Filter out 'other' type and keep track of them
    other_records = df[df['bug_type'] == 'other']
    df_filtered = df[df['bug_type'] != 'other']
    
    # Count bug types (excluding 'other')
    bug_counts = df_filtered['bug_type'].value_counts()
    
    # Print raw statistics
    print("Bug Type Distribution Statistics (excluding 'other'):")
    print("=" * 50)
    total_bugs = len(df_filtered)
    for bug_type, count in bug_counts.items():
        percentage = (count / total_bugs) * 100
        print(f"{bug_type.replace('_', ' ').title()}: {count} ({percentage:.1f}%)")
    print(f"Total Bug Commits (excluding 'other'): {total_bugs}")
    print(f"Excluded 'other' records: {len(other_records)}")
    print("=" * 50)
    
    # Output commit IDs of 'other' records
    if len(other_records) > 0:
        print("\nCommit IDs of excluded 'other' records:")
        print("-" * 40)
        for commit_id in other_records['commit_id']:
            print(commit_id)
        print("-" * 40)
    
    # Set up the plot style
    plt.style.use('default')
    sns.set_palette("husl")
    
    # Create figure and axis
    fig, ax = plt.subplots(figsize=(8, 8))
    
    # Define colors for different bug types (removed 'other')
    colors = {
        'sem': '#FF6B6B',           # Red
        'mem': '#4ECDC4',           # Teal
        'concurrency': '#45B7D1',   # Blue
        'error_handling': '#96CEB4', # Green
    }
    
    # Get colors in the order of bug_counts
    plot_colors = [colors.get(bug_type, '#CCCCCC') for bug_type in bug_counts.index]
    
    # Create pie chart
    label_mapping = {
        'mem': 'Memory',
        'sem': 'Semantic',
        'concurrency': 'Concurrency',
        'error_handling': 'Error Handling'
    }
    
    # Create a list to store the correct order for autopct
    bug_types_order = bug_counts.index.tolist()
    
    wedges, texts, autotexts = ax.pie(
        bug_counts.values,
        labels=None,  # 不在外部显示标签
        autopct='%1.1f%%',  # 只显示百分比
        startangle=90,
        colors=plot_colors,
        explode=[0.05 if count == bug_counts.max() else 0 for count in bug_counts.values],
        shadow=False,
        # textprops={'fontsize': 14, 'fontweight': 'bold'},
        pctdistance=0.6  # 控制标签在饼图内的位置
    )
    
    # 设置百分比标签的样式
    for autotext in autotexts:
        autotext.set_color('white')
        autotext.set_fontweight('bold')
        autotext.set_fontsize(22)
    
    # for i, autotext in enumerate(autotexts):
    #     bug_type = bug_types_order[i]
    #     autotext.set_text(f'{label_mapping.get(bug_type, bug_type.replace("_", " ").title())}\n{bug_counts.values[i]/sum(bug_counts.values)*100:.1f}%')
    #     autotext.set_color('black')
    #     autotext.set_fontweight('bold')
    #     autotext.set_fontsize(14)
    
    # for text in texts:
    #     text.set_fontsize(13)
    #     text.set_fontweight('bold')
    
    # Add title
    # ax.set_title('Bug Type Distribution in Commits', 
    #             fontsize=16, fontweight='bold', pad=20)
    
    # Add subtitle with total count
    # fig.suptitle(f'Total Bug Commits: {total_bugs}', 
    #             fontsize=12, y=0.02)
    
    # Equal aspect ratio ensures that pie is drawn as a circle
    ax.axis('equal')
    
    # Add a legend (可选，如果希望保留图例)
    ax.legend(wedges, [f"{label_mapping.get(label, label.title())}: {count}" 
                      for label, count in zip(bug_counts.index, bug_counts.values)],
            #  title="Bug Types",
             loc="upper left",
             frameon=True,
             fontsize=18,
            #  prop={'family': 'DejaVu Serif'}
             bbox_to_anchor=(0, 1.0))

    # Adjust layout to prevent clipping
    plt.tight_layout()
    
    # Save as vector format
    plt.savefig(output_path, format='pdf', dpi=300, bbox_inches='tight')
    
    print(f"\nChart saved as: {output_path}")
    
    plt.show()
    
    return bug_counts

def main():
    """Main function to execute the analysis"""
    db_path = '/home/zhb/fs-patch/git_commits.db'
    csv_cache_path = '/home/zhb/fs-patch/draw/motivation-bug-type-data.csv'
    
    try:
        # Load data (from cache or database)
        df = load_bug_data(db_path, csv_cache_path)
        
        if df.empty:
            print("No bug commits found.")
            return
        
        print(f"Total bug commits loaded: {len(df)}")
        
        # Create pie chart
        bug_counts = create_bug_type_pie_chart(df)

        
    except FileNotFoundError as e:
        if 'git_commits.db' in str(e):
            print(f"Database file not found: {db_path}")
            print("Please make sure the database file exists.")
        else:
            print(f"File not found: {str(e)}")
    except Exception as e:
        print(f"An error occurred: {str(e)}")

if __name__ == "__main__":
    main()


==> figs-motiv/motivation-case-trend.py <==
import sqlite3
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
import matplotlib.dates as mdates
import os

plt.rcParams['font.size'] = 24

def load_case_study_data(db_path, message_pattern, csv_path=None):
    """Load commits matching specific message pattern from CSV cache or database"""

    # Check if CSV cache exists
    if os.path.exists(csv_path):
        print(f"Loading case study data from CSV cache: {csv_path}")
        df = pd.read_csv(csv_path)
        # Convert date back to datetime
        df['date'] = pd.to_datetime(df['date'])
        print(f"Loaded {len(df)} commits from cache.")
        return df
    
    # If no cache, query from database
    print("CSV cache not found. Loading case study data from database...")
    conn = sqlite3.connect(db_path)
    
    query = """
    SELECT commit_id, date, message, insertions, deletions, patch_type, version, tags
    FROM commits 
    WHERE message LIKE ? 
    AND is_merge = 0
    AND patch_type IS NOT NULL 
    AND patch_type != ''
    ORDER BY date
    """
    
    df = pd.read_sql_query(query, conn, params=[f'%{message_pattern}%'])
    conn.close()
    
    if df.empty:
        return df
    
    # Convert date to datetime with flexible format
    df['date'] = pd.to_datetime(df['date'], format='mixed')
    
    # Calculate LOC (Lines of Code changed)
    df['loc'] = df['insertions'] + df['deletions']
    
    # Filter versions >= 5.0
    def is_version_gte_5(version):
        try:
            major = int(str(version).split('.')[0])
            return major >= 5
        except:
            return False
    
    df = df[df['version'].apply(is_version_gte_5)]
    
    # Save to CSV cache
    try:
        os.makedirs(os.path.dirname(csv_path), exist_ok=True)
        df.to_csv(csv_path, index=False)
        print(f"Case study data cached to: {csv_path}")
    except Exception as e:
        print(f"Warning: Could not save cache file: {str(e)}")
    
    return df

def version_sort_key(version):
    """Convert version string to sortable tuple for natural sorting"""
    try:
        # Split version by '.' and convert to integers
        parts = [int(x) for x in str(version).split('.')]
        return parts
    except:
        # If conversion fails, return original string
        return [0, str(version)]

def create_case_study_chart(df, message_pattern, output_path='/home/zhb/fs-patch/draw/motivation-case-trend.pdf'):
    """Create trend chart showing LOC changes over time by patch_type"""
    
    if df.empty:
        print(f"No commits found matching pattern: '{message_pattern}'")
        return
    
    # Define colors for different patch types
    patch_types = df['patch_type'].unique()
    # colors = {
    #     'bug': '#FF6B6B',           # Red
    #     'performance': '#4ECDC4',   # Teal
    #     'reliability': '#45B7D1',   # Blue
    #     'feature': '#96CEB4',       # Green
    #     'maintenance': '#FFEAA7'    # Yellow
    # }
    colors = {
        'performance': '#2E86AB',
        'feature': '#A23B72', 
        'bug': '#F18F01',
        'maintenance': '#C73E1D',
        'reliability': '#5D737E'
    }
    
    # Use Set3 colormap for any additional patch types
    if len(patch_types) > len(colors):
        additional_colors = plt.cm.Set3(np.linspace(0, 1, len(patch_types)))
        for i, pt in enumerate(patch_types):
            if pt not in colors:
                colors[pt] = additional_colors[i]
    
    # Create figure
    fig, ax = plt.subplots(figsize=(16, 8))
    
    # Group data by version and patch_type, count commits
    df_grouped = df.groupby(['version', 'patch_type']).size().reset_index(name='commit_count')
    
    # Get unique versions and sort them naturally
    versions = sorted(df['version'].unique(), key=version_sort_key)
    
    # Create pivot table for stacked bar chart
    pivot_df = df_grouped.pivot(index='version', columns='patch_type', values='commit_count').fillna(0)
    pivot_df = pivot_df.reindex(index=versions)
    
    # Sort columns by patch type name for consistent ordering
    pivot_df = pivot_df.reindex(columns=sorted(pivot_df.columns))
    
    # Create stacked bar chart
    patch_colors = [colors.get(pt, '#CCCCCC') for pt in pivot_df.columns]
    ax.bar(range(len(versions)), pivot_df.iloc[:, 0], 
           label=pivot_df.columns[0].title(), 
           color=patch_colors[0], alpha=0.9, width=0.8,
           edgecolor='white', linewidth=0.5)
    
    bottom = pivot_df.iloc[:, 0]
    for i in range(1, len(pivot_df.columns)):
        ax.bar(range(len(versions)), pivot_df.iloc[:, i], 
               bottom=bottom, label=pivot_df.columns[i].title(),
               color=patch_colors[i], alpha=1.0)
        bottom += pivot_df.iloc[:, i]
    
    # Customize the plot
    # ax.set_title(f'Commit Count by Version for Commits Matching: "{message_pattern}"', 
    #             fontsize=16, fontweight='bold', pad=20)
    ax.set_xlabel('Linux Kernel Versions', fontsize=28, labelpad=15)
    ax.set_ylabel('# Commits', fontsize=28)
    ax.grid(True, alpha=0.3, axis='y', linestyle='--')
    
    # Set x-axis
    ax.set_xticks(range(len(versions)))
    ax.set_xticklabels(versions, rotation=90, ha='center')
    
    # Add legend
    ax.legend(loc='upper right', fontsize=28, frameon=False)

    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['left'].set_linewidth(1.4)
    ax.spines['bottom'].set_linewidth(1.4)
    
    # Add statistics box
    # total_commits = len(df)
    # stats_text = f'Total Commits: {total_commits}\n'
    # stats_text += f'Versions (≥5.0): {len(versions)}\n'
    # stats_text += f'Avg Commits/Version: {total_commits/len(versions):.1f}\n'
    # stats_text += f'Max Commits/Version: {pivot_df.sum(axis=1).max():.0f}'
    
    # ax.text(0.02, 0.98, stats_text, transform=ax.transAxes,
    #        bbox=dict(boxstyle='round', facecolor='white', alpha=0.8),
    #        fontsize=10, verticalalignment='top')
    
    plt.tight_layout()
    
    # Save as vector format
    plt.savefig(output_path, format='pdf', dpi=300, bbox_inches='tight')
    
    print(f"Case study chart saved as: {output_path}")
    plt.show()

def print_case_study_statistics(df, message_pattern):
    """Print detailed statistics for the case study"""
    print(f"Case Study Analysis for Pattern: '{message_pattern}'")
    print("=" * 60)
    
    if df.empty:
        print("No matching commits found.")
        return
    
    # Overall statistics
    print(f"Total matching commits: {len(df)}")
    print(f"Date range: {df['date'].min().strftime('%Y-%m-%d')} to {df['date'].max().strftime('%Y-%m-%d')}")
    print(f"Average LOC per commit: {df['loc'].mean():.2f}")
    print(f"Median LOC per commit: {df['loc'].median():.2f}")
    print(f"Total LOC changed: {df['loc'].sum()}")
    print(f"Max LOC in single commit: {df['loc'].max()}")
    
    print("\nBy Patch Type:")
    print("-" * 40)
    patch_stats = df.groupby('patch_type').agg({
        'loc': ['count', 'mean', 'median', 'sum', 'max']
    }).round(2)
    
    patch_stats.columns = ['Count', 'Avg_LOC', 'Median_LOC', 'Total_LOC', 'Max_LOC']
    
    for patch_type, stats in patch_stats.iterrows():
        print(f"{patch_type.title()}:")
        print(f"  Commits: {int(stats['Count'])}")
        print(f"  Avg LOC: {stats['Avg_LOC']}")
        print(f"  Median LOC: {stats['Median_LOC']}")
        print(f"  Total LOC: {int(stats['Total_LOC'])}")
        print(f"  Max LOC: {int(stats['Max_LOC'])}")
    
    print("=" * 60)
    
    # Show sample commit messages
    print("\nSample Commit Messages:")
    print("-" * 30)
    for i, (_, row) in enumerate(df.head(5).iterrows()):
        print(f"{i+1}. [{row['patch_type']}] {row['message'][:80]}...")
        print(f"   Date: {row['date'].strftime('%Y-%m-%d')}, LOC: {row['loc']}")
    
    if len(df) > 5:
        print(f"   ... and {len(df) - 5} more commits")

def print_bug_type_statistics(df):
    """Print statistics for bug types based on tags"""
    print("\nBug Type Analysis (from tags):")
    print("=" * 40)
    
    # Filter bug commits
    bug_commits = df[df['patch_type'] == 'bug']
    
    if bug_commits.empty:
        print("No bug commits found.")
        return
    
    # Extract first word from tags (before first comma)
    bug_types = []
    for tags in bug_commits['tags']:
        if pd.notna(tags) and tags.strip():
            first_tag = tags.split(',')[0].strip().lower()
            bug_types.append(first_tag)
        else:
            bug_types.append('unknown')
    
    # Count occurrences
    from collections import Counter
    bug_type_counts = Counter(bug_types)
    
    print(f"Total bug commits: {len(bug_commits)}")
    print("\nBug type distribution:")
    print("-" * 25)
    
    # Sort by count (descending)
    for bug_type, count in bug_type_counts.most_common():
        percentage = (count / len(bug_commits)) * 100
        print(f"{bug_type}: {count} ({percentage:.1f}%)")
    
    print("-" * 25)

def main():
    """Main function to execute the case study analysis"""
    db_path = '/home/zhb/fs-patch/git_commits.db'
    message_pattern = "fast_commit"
    csv_cache_path = f'/home/zhb/fs-patch/draw/motivation-case-trend-data.csv'

    try:
        # Load data (from cache or database)
        print(f"Loading commits matching pattern: '{message_pattern}'...")
        df = load_case_study_data(db_path, message_pattern, csv_cache_path)
        
        if df.empty:
            print(f"No commits found matching pattern: '{message_pattern}'")
            print("Please try a different search pattern.")
            return
        
        print(f"Total commits loaded: {len(df)}")
        
        # Print statistics
        print_case_study_statistics(df, message_pattern)
        
        # Print bug type statistics
        print_bug_type_statistics(df)
        
        # Create trend chart
        print(f"\nCreating trend chart for pattern: '{message_pattern}'...")
        output_path = f'/home/zhb/fs-patch/draw/case_study_{message_pattern.replace(" ", "_")}_trend.svg'
        create_case_study_chart(df, message_pattern)
        
    except FileNotFoundError as e:
        if 'git_commits.db' in str(e):
            print(f"Database file not found: {db_path}")
            print("Please make sure the database file exists.")
        else:
            print(f"File not found: {str(e)}")
    except Exception as e:
        print(f"An error occurred: {str(e)}")

if __name__ == "__main__":
    main()


==> figs-motiv/motivation-patch-size-cdf.py <==
import sqlite3
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.ticker import LogFormatter
import seaborn as sns
import numpy as np
import os
from scipy import interpolate

# 设置matplotlib参数
plt.rcParams['figure.figsize'] = (12, 4)
plt.rcParams['font.size'] = 14
plt.rcParams['axes.linewidth'] = 1.2
plt.rcParams['grid.alpha'] = 0.3

def load_data(db_path='/home/zhb/fs-patch/git_commits.db', csv_path=None):
    """从CSV缓存或数据库加载数据"""
    
    # Check if CSV cache exists
    if os.path.exists(csv_path):
        print(f"Loading patch size data from CSV cache: {csv_path}")
        df = pd.read_csv(csv_path)
        print(f"Loaded {len(df)} commits from cache.")
        return df
    
    # If no cache, query from database
    print("CSV cache not found. Loading patch size data from database...")
    conn = sqlite3.connect(db_path)
    
    # 查询commits数据，获取代码量信息
    query = """
    SELECT commit_id, patch_type, insertions, deletions, 
           (insertions + deletions) as total_changes
    FROM commits 
    WHERE is_merge = 0 AND patch_type IS NOT NULL 
    AND (insertions > 0 OR deletions > 0)
    """
    
    df = pd.read_sql_query(query, conn)
    conn.close()
    
    # Save to CSV cache
    try:
        os.makedirs(os.path.dirname(csv_path), exist_ok=True)
        df.to_csv(csv_path, index=False)
        print(f"Patch size data cached to: {csv_path}")
    except Exception as e:
        print(f"Warning: Could not save cache file: {str(e)}")
    
    return df

def process_data(df):
    """处理数据，计算每个patch type的代码量分布"""
    # 只考虑指定的patch types
    valid_patch_types = ['performance', 'feature', 'bug', 'maintenance', 'reliability']
    df_filtered = df[df['patch_type'].isin(valid_patch_types)]
    
    # 按patch_type分组
    patch_type_data = {}
    for patch_type in valid_patch_types:
        type_data = df_filtered[df_filtered['patch_type'] == patch_type]['total_changes']
        if len(type_data) > 0:
            patch_type_data[patch_type] = type_data.values
    
    return patch_type_data

def calculate_cdf(data, smooth=True, num_points=2000):
    """计算累积分布函数，针对对数刻度优化平滑处理"""
    sorted_data = np.sort(data)
    n = len(data)
    
    if smooth and n > 10:
        # 计算原始CDF
        y_orig = np.arange(1, n + 1) / n * 100
        
        # 在对数空间中创建均匀分布的x点
        x_min, x_max = sorted_data[0], sorted_data[-1]
        # 确保x_min > 0以避免log(0)
        x_min = max(x_min, 0.1)
        
        # 使用分段采样：0-10区间较少点，10以上区间较多点
        if x_max > 10:
            # 计算0-10区间应该占的比例（较小）
            small_range_ratio = 0.2  # 0-10区间只用20%的采样点
            large_range_ratio = 0.8  # 10以上区间用80%的采样点
            
            small_points = int(num_points * small_range_ratio)
            large_points = num_points - small_points
            
            # 0-10区间的采样点
            if x_min < 10:
                small_max = min(10, x_max)
                log_x_small = np.linspace(np.log10(x_min), np.log10(small_max), small_points)
                x_small = 10 ** log_x_small
            else:
                x_small = np.array([])
            
            # 10以上区间的采样点
            if x_max > 10:
                large_min = max(10, x_min)
                log_x_large = np.linspace(np.log10(large_min), np.log10(x_max), large_points)
                x_large = 10 ** log_x_large
            else:
                x_large = np.array([])
            
            # 合并采样点
            if len(x_small) > 0 and len(x_large) > 0:
                x_uniform = np.concatenate([x_small, x_large])
            elif len(x_small) > 0:
                x_uniform = x_small
            else:
                x_uniform = x_large
                
            # 去除重复点并排序
            x_uniform = np.unique(x_uniform)
        else:
            # 如果最大值小于等于10，使用原来的均匀采样
            log_x_uniform = np.linspace(np.log10(x_min), np.log10(x_max), num_points)
            x_uniform = 10 ** log_x_uniform
        
        # 对于每个均匀的x点，计算对应的CDF值
        y_uniform = np.zeros(len(x_uniform))
        for i, x_val in enumerate(x_uniform):
            # 找到小于等于x_val的数据点数量
            count = np.sum(sorted_data <= x_val)
            y_uniform[i] = count / n * 100
        
        # 应用轻微的移动平均来进一步平滑
        window_size = min(21, len(x_uniform) // 100)  # 自适应窗口大小
        if window_size > 1:
            # 使用卷积进行移动平均
            kernel = np.ones(window_size) / window_size
            y_smooth = np.convolve(y_uniform, kernel, mode='same')
            
            # 确保CDF的单调性
            for i in range(1, len(y_smooth)):
                if y_smooth[i] < y_smooth[i-1]:
                    y_smooth[i] = y_smooth[i-1]
            
            # 确保范围在[0, 100]
            y_smooth = np.clip(y_smooth, 0, 100)
            
            return x_uniform, y_smooth
        else:
            return x_uniform, y_uniform
    else:
        # 不平滑时返回原始数据
        y = np.arange(1, n + 1) / n * 100
        return sorted_data, y

# def calculate_cdf(data, smooth=True, num_points=1000):
#     """计算累积分布函数，可选平滑处理"""
#     sorted_data = np.sort(data)
#     n = len(data)
#     y = np.arange(1, n + 1) / n * 100  # 转换为百分比
    
#     if smooth and n > 10:  # 只有数据点足够多时才进行平滑
#         # 使用对数空间生成更均匀的插值点
#         x_min, x_max = sorted_data[0], sorted_data[-1]
#         # 在对数空间中生成插值点
#         x_smooth = np.logspace(np.log10(max(x_min, 0.1)), np.log10(x_max), num_points)
        
#         # 使用线性插值进行平滑
#         f = interpolate.interp1d(sorted_data, y, kind='linear', 
#                                bounds_error=False, fill_value=(0, 100))
#         y_smooth = f(x_smooth)
        
#         # 移除NaN值
#         mask = ~np.isnan(y_smooth)
#         x_smooth = x_smooth[mask]
#         y_smooth = y_smooth[mask]
        
#         return x_smooth, y_smooth
#     else:
#         return sorted_data, y

def create_plot(patch_type_data):
    """创建CDF图"""
    # 设置颜色
    colors = {
        'performance': '#2E86AB',
        'feature': '#A23B72', 
        'bug': '#F18F01',
        'maintenance': '#C73E1D',
        'reliability': '#5D737E'
    }
    
    # 设置线型
    linestyles = {
        'performance': '-',
        'feature': '--',
        'bug': '-.',
        'maintenance': ':',
        'reliability': '-'
    }
    
    fig, ax = plt.subplots(figsize=(12, 6))
    
    # 为每个patch type绘制CDF曲线
    for patch_type, data in patch_type_data.items():
        if len(data) > 0:
            x, y = calculate_cdf(data)
            ax.plot(x, y, 
                   label=f'{patch_type.title()}',
                   color=colors[patch_type],
                #    linestyle=linestyles[patch_type],
                   linewidth=2.5,
                   alpha=0.8)
    
    # 设置图表属性
    ax.set_xlabel('Lines of Code', fontsize=22, fontweight='semibold', labelpad=15)
    ax.set_ylabel('Percentage (%)\n(Normalized)', fontsize=22, fontweight='semibold', linespacing=1.4)
    # ax.set_title('Cumulative Distribution of Code Changes by Patch Type', 
    #             fontsize=16, fontweight='bold', pad=20)
    
    # 设置x轴为对数刻度（如果数据范围很大）
    ax.set_xscale('log')
    
    # 自定义x轴刻度显示具体数字
    ax.xaxis.set_major_formatter(LogFormatter(base=10, labelOnlyBase=False))
    
    # 设置具体的刻度位置和标签
    x_ticks = [1, 5, 10, 100, 1000, 2000, 5000, 10000]
    ax.set_xticks(x_ticks)
    ax.set_xticklabels([str(x) for x in x_ticks])
    
    # 设置y轴范围
    ax.set_ylim(0, 102)
    
    # 添加网格
    ax.grid(True, alpha=0.3, linestyle='--', axis='y')
    ax.set_axisbelow(True)
    
    # 设置图例
    legend = ax.legend(loc='lower right', 
                      frameon=False,
                      fontsize=22,
                    #   prop={'family': 'DejaVu Serif'}
                      )
    # legend.get_frame().set_facecolor('white')
    legend.get_frame().set_alpha(0.9)
    
    # 美化图表
    ax.spines['top'].set_visible(1.5)
    ax.spines['right'].set_visible(1.5)
    ax.spines['left'].set_linewidth(1.5)
    ax.spines['bottom'].set_linewidth(1.5)
    
    # 调整布局
    plt.tight_layout()
    
    return fig

def print_statistics(patch_type_data):
    """打印统计信息"""
    print("\nCode Changes Statistics by Patch Type:")
    print("=" * 70)
    
    header = f"{'Type':<12} {'Count':<8} {'Mean':<10} {'Median':<10} {'Min':<8} {'Max':<10} {'Std':<10}"
    print(header)
    print("-" * len(header))
    
    for patch_type, data in patch_type_data.items():
        if len(data) > 0:
            stats_row = (f"{patch_type.title():<12} "
                        f"{len(data):<8} "
                        f"{np.mean(data):<10.1f} "
                        f"{np.median(data):<10.1f} "
                        f"{np.min(data):<8} "
                        f"{np.max(data):<10.1f} "
                        f"{np.std(data):<10.1f}")
            print(stats_row)
    
    # 打印百分位数信息
    print("\nPercentile Information:")
    print("=" * 70)
    percentiles = [25, 50, 75, 90, 95, 99]
    
    for patch_type, data in patch_type_data.items():
        if len(data) > 0:
            print(f"\n{patch_type.title()}:")
            for p in percentiles:
                value = np.percentile(data, p)
                print(f"  {p}th percentile: {value:.1f} lines")

def main():
    """主函数"""
    db_path = '/home/zhb/fs-patch/git_commits.db'
    csv_cache_path = '/home/zhb/fs-patch/draw/motivation-patch-size-cdf-data.csv'

    print("Loading data...")
    df = load_data(db_path, csv_cache_path)
    print(f"Total commits with code changes loaded: {len(df)}")
    
    print("Processing data...")
    patch_type_data = process_data(df)
    
    if not patch_type_data:
        print("No patch type data found. Please check your database.")
        return
    
    print("Creating CDF plot...")
    fig = create_plot(patch_type_data)
    
    # 保存为矢量图
    output_path_svg = '/home/zhb/fs-patch/draw/patch_type_size_cdf.svg'
    output_path_pdf = '/home/zhb/fs-patch/draw/motivation-patch-size-cdf.pdf'
    
    fig.savefig(output_path_pdf, format='pdf', dpi=300, bbox_inches='tight')
    
    print(f"Plot saved as:")
    print(f"  PDF: {output_path_pdf}")
    
    # 显示图表
    plt.show()
    
    # 打印统计信息
    print_statistics(patch_type_data)

if __name__ == "__main__":
    main()


==> figs-motiv/motivation-patch-type-evolution.py <==
import sqlite3
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
import re
import os
from collections import defaultdict

# 设置matplotlib参数
plt.rcParams['figure.figsize'] = (14, 5)
plt.rcParams['font.size'] = 12
plt.rcParams['axes.linewidth'] = 1.2
plt.rcParams['grid.alpha'] = 0.3

def extract_version(version_field):
    """从version字段中直接提取版本号"""
    if version_field is None or pd.isna(version_field):
        return None
    return str(version_field).strip()

def load_data(db_path='/home/zhb/fs-patch/git_commits.db', csv_path=None):
    """从CSV缓存或数据库加载数据"""
    
    # Check if CSV cache exists
    if os.path.exists(csv_path):
        print(f"Loading patch type evolution data from CSV cache: {csv_path}")
        df = pd.read_csv(csv_path)
        print(f"Loaded {len(df)} commits from cache.")
        return df
    
    # If no cache, query from database
    print("CSV cache not found. Loading patch type evolution data from database...")
    conn = sqlite3.connect(db_path)
    
    # 查询commits数据，过滤掉merge commits，添加version字段
    query = """
    SELECT commit_id, date, patch_type, version
    FROM commits 
    WHERE is_merge = 0 AND patch_type IS NOT NULL AND version IS NOT NULL
    """
    
    df = pd.read_sql_query(query, conn)
    conn.close()
    
    # Save to CSV cache
    try:
        os.makedirs(os.path.dirname(csv_path), exist_ok=True)
        df.to_csv(csv_path, index=False)
        print(f"Patch type evolution data cached to: {csv_path}")
    except Exception as e:
        print(f"Warning: Could not save cache file: {str(e)}")
    
    return df

def process_data(df):
    """处理数据，提取版本号并统计patch type分布"""
    # 从version字段提取版本号
    df['version_clean'] = df['version'].apply(extract_version)
    
    # 过滤掉没有版本号的提交
    df_versioned = df[df['version_clean'].notna()].copy()
    
    # 只考虑指定的patch types
    valid_patch_types = ['performance', 'feature', 'bug', 'maintenance', 'reliability']
    df_filtered = df_versioned[df_versioned['patch_type'].isin(valid_patch_types)]
    
    # 按版本和patch_type统计数量（不转换为百分比）
    version_patch_counts = df_filtered.groupby(['version_clean', 'patch_type']).size().unstack(fill_value=0)
    
    # 按时间顺序排序版本（根据版本号的时间逻辑）
    def version_sort_key(version_str):
        """用于版本号时间排序的key函数"""
        try:
            # 分割版本号
            parts = version_str.split('.')
            major = int(parts[0])
            minor = int(parts[1]) if len(parts) > 1 else 0
            patch = int(parts[2]) if len(parts) > 2 else 0
            
            # 2.6版本系列有更精细的patch版本号
            if major == 2 and minor == 6:
                return (major, minor, patch)
            # 3.x及之后版本只到minor版本
            else:
                return (major, minor, 0)
        except (ValueError, IndexError):
            # 如果解析失败，返回一个默认值
            return (0, 0, 0)
    
    version_patch_counts = version_patch_counts.reindex(
        sorted(version_patch_counts.index, key=version_sort_key)
    )
    
    return version_patch_counts

def create_plot(data):
    """创建堆叠柱状图"""
    # 设置颜色和纹理
    colors = {
        'performance': '#2E86AB',
        'feature': '#A23B72', 
        'bug': '#F18F01',
        'maintenance': '#C73E1D',
        'reliability': '#5D737E'
    }
    
    hatches = {
        'performance': '///',
        'feature': '...',
        'bug': 'xxx',
        'maintenance': '+++',
        'reliability': '|||'
    }
    
    fig, ax = plt.subplots(figsize=(16, 4.5))
    
    # 确保所有patch types都存在
    patch_types = ['performance', 'feature', 'bug', 'maintenance', 'reliability']
    for patch_type in patch_types:
        if patch_type not in data.columns:
            data[patch_type] = 0
    
    # 重新排序列
    data = data[patch_types]
    
    # 绘制堆叠柱状图
    bottom = np.zeros(len(data))
    bar_width = 0.8
    x_pos = np.arange(len(data))
    
    for patch_type in patch_types:
        if patch_type in data.columns:
            bars = ax.bar(x_pos, data[patch_type], bottom=bottom, 
                         label=patch_type.title(), 
                         color=colors[patch_type],
                        #  hatch=hatches[patch_type],
                         edgecolor='white',
                         linewidth=0.5,
                         width=bar_width)
            bottom += data[patch_type]
    
    # 设置图表属性
    ax.set_xlabel('Linux Kernel Versions', fontsize=18, fontweight='normal')
    ax.set_ylabel('# Commits', fontsize=18, fontweight='normal')
    # ax.set_title('Evolution of Patch Types Across Versions', fontsize=16, fontweight='bold', pad=20)
    
    # 设置x轴标签
    ax.set_xticks(x_pos)
    ax.set_xticklabels(data.index, rotation=90, ha='center')
    
    # 设置y轴范围（自动调整到数据的最大值）
    ax.set_ylim(0, data.sum(axis=1).max() * 1.1)
    
    # 添加网格
    ax.grid(True, alpha=0.3, linestyle='--', axis='y')
    ax.set_axisbelow(True)
    
    # 设置图例
    legend = ax.legend(loc='upper right', 
                      frameon=False,
                      fontsize=16,
                    #   prop={'family': 'DejaVu Serif'}
                      )
    
    # 美化图表
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['left'].set_linewidth(1.4)
    ax.spines['bottom'].set_linewidth(1.4)
    
    # 调整布局
    plt.tight_layout()
    
    return fig

def main():
    """主函数"""
    db_path = '/home/zhb/fs-patch/git_commits.db'
    csv_cache_path = '/home/zhb/fs-patch/draw/motivation-patch-type-evolution-data.csv'
    
    print("Loading data...")
    df = load_data(db_path, csv_cache_path)
    print(f"Total commits loaded: {len(df)}")
    
    print("Processing data...")
    processed_data = process_data(df)
    print(f"Found {len(processed_data)} versions with patch type data")
    
    if len(processed_data) == 0:
        print("No version data found. Please check your database.")
        return
    
    print("Creating plot...")
    fig = create_plot(processed_data)
    
    # 保存为矢量图
    output_path_pdf = '/home/zhb/fs-patch/draw/motivation-patch-type-evolution.pdf'

    fig.savefig(output_path_pdf, format='pdf', dpi=300, bbox_inches='tight')
    
    print(f"Plot saved as:")
    print(f"  PDF: {output_path_pdf}")
    
    # 显示图表
    plt.show()
    
    # 打印详细统计信息
    print("\nDetailed Version Statistics:")
    print("=" * 80)
    
    # 添加总计列
    processed_data_with_total = processed_data.copy()
    processed_data_with_total['Total'] = processed_data.sum(axis=1)
    
    # 打印表头
    header = f"{'Version':<12}"
    for col in processed_data.columns:
        header += f"{col.title():<12}"
    header += f"{'Total':<8}"
    print(header)
    print("-" * len(header))
    
    # 打印每行数据
    for version in processed_data_with_total.index:
        row = f"{version:<12}"
        for col in processed_data.columns:
            row += f"{processed_data_with_total.loc[version, col]:<12}"
        row += f"{processed_data_with_total.loc[version, 'Total']:<8}"
        print(row)
    
    # 打印汇总统计
    print("-" * len(header))
    summary_row = f"{'Total':<12}"
    for col in processed_data.columns:
        summary_row += f"{processed_data[col].sum():<12}"
    summary_row += f"{processed_data.sum().sum():<8}"
    print(summary_row)
    
    print(f"\nSummary:")
    print(f"  - Total versions analyzed: {len(processed_data)}")
    print(f"  - Total commits across all versions: {processed_data.sum().sum()}")
    print(f"  - Average commits per version: {processed_data.sum().sum() / len(processed_data):.1f}")

if __name__ == "__main__":
    main()

